RSSD: Defend against Ransomware with Hardware-Isolated Network-Storage Codesign and Post-Attack Analysis

Encryption ransomware has become a notorious malware. It encrypts user data on storage devices like solid-state drives (SSDs) and demands a ransom to restore data for users. To bypass existing defenses, ransomware would keep evolving and performing new attack models. For instance, we identify and validate three new attacks, including (1) garbage-collection (GC) attack that exploits storage capacity and keeps writing data to trigger GC and force SSDs to release the retained data; (2) timing attack that intentionally slows down the pace of encrypting data and hides its I/O patterns to escape existing defense; (3) trimming attack that utilizes the trim command available in SSDs to physically erase data. To enhance the robustness of SSDs against these attacks, we propose RSSD, a ransomware-aware SSD. It redesigns the flash management of SSDs for enabling the hardware-assisted logging, which can conservatively retain older versions of user data and received storage operations in time order with low overhead. It also employs hardware-isolated NVMe over Ethernet to expand local storage capacity by transparently offloading the logs to remote cloud/servers in a secure manner. RSSD enables post-attack analysis by building a trusted evidence chain of storage operations to assist the investigation of ransomware attacks. We develop RSSD with a real-world SSD FPGA board. Our evaluation shows that RSSD can defend against new and future ransomware attacks, while introducing negligible performance overhead.

==> figures/analysis.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,0.9) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "analysis.pdf" )

BarWidth = 0.25

DataFile = open( "analysis.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Execution Time\n(seconds)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['CTB-Locker', 'JigSaw', 'Maktub', '7ev3n', 'HydraCrypt', 'TeslaCrypt', 'Cerber', 'Stampado', 'Mobef', 'CryptoFortress', 'CryptoWall', 'Locky', 'Petya'],  rotation=30, fontsize=8, ha="right")
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 62, 10 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '10', '20', '30', '40', '50', '60'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="")

#YValues = map( float, Data[ 1 ].split() )
#Graph.bar( XValues+0.2, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )
#
#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="SecSSD")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 60 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/gc.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.0) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "gc.pdf" )

BarWidth = 0.2

DataFile = open( "gc.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Data Retention \nTime (Days)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['hm', 'src', 'ts', 'wdev', 'rsrch', 'stg', 'usr', 'fiu-res', 'email', 'online', 'web', 'webusers', 'TPCC', 'TPCB', 'TATP', 'IOZone', 'PostMark'],  rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 300, 30 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '30', '60', '90', '120', '150', '180', '210', '240'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="LocalSSD")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.2, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD" )
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 270 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/gc80.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.0) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "gc80.pdf" )

BarWidth = 0.2

DataFile = open( "gc80.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Data Retention \nTime (Days)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['hm', 'src', 'ts', 'wdev', 'rsrch', 'stg', 'usr', 'fiu-res', 'email', 'online', 'web', 'webusers'],  rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 121, 20 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '20', '40', '60', '80', '100'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="LocalSSD")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.2, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 120 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/gcattack.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'

Figure = PyPlot.figure( figsize=(3,2) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "gcattack.pdf" )

BarWidth = 0.55

DataFile = open( "gcattack.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
#XValues = Numpy.arange( 1000 )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Recoverable \n\nData (%)', multialignment='center', fontsize=12 )
YLabel.set_position( (0.0, 0.5) )
YLabel.set_linespacing( 0.5 )

# XLabel = PyPlot.xlabel( '\nIndex Size (MB)' )
# XLabel.set_position( (0.5, 0.0) )
# XLabel.set_linespacing( 1.5 )

XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['0','','','','','5','','','','',
			'10','','','','','15','','','','',
			'20'
			], fontsize=12 )
Graph.xaxis.set_ticks_position( 'none' )
Graph.set_xlabel('Time (minutes)', fontsize=14)
#Graph.set_xscale("log")


YTicks = Numpy.arange( 0, 110, 25 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '25', '50', '75', '100'], fontsize=10 )
Graph.yaxis.set_ticks_position( 'none' )


Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgrey', linestyle= 'solid')

#Graph.plot( XValues, YValues, '-or', lw=1, label="HDFS (Overall)" )
#
#YValues = map( float, Data[ 1 ].split() )
#Graph.plot( XValues, YValues, '-sb', lw=1, label="MapReduce (Overall)" )

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )
Graph.plot( XValues, YValues, '-r', lw=2, label="GC Attack" )

#XValues = Numpy.arange( len( Data[ 1 ].split() ) )
#YValues = map( float, Data[ 1 ].split() )
#Graph.plot( XValues, YValues, '-b', lw=4, label="Write" )


#
#YValues = map( float, Data[ 4 ].split() )
#Graph.plot( XValues+0.25, YValues, '--dc', lw=3, label="log size=680B" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.plot( XValues+0.25, YValues, '--vm', lw=3, label="log size=1424B" )

# YValues = map( float, Data[ 6 ].split() )
# Graph.plot( XValues+0.25, YValues, '--.y', lw=3, label="mmap(75%-Optimized Page-mapped-FTL)" )

#Graph.legend(bbox_to_anchor=(1, 0), loc=4, prop={'size':14}, borderaxespad=0.2 )
lg = Graph.legend(loc="upper right", prop={'size':12}, ncol=2, borderaxespad=0.2)
lg.draw_frame(False)

#Graph.legend()

Graph.grid(b=True, which='minor')

Graph.set_xlim( ( BarWidth - 1, len(XValues) ) )
Graph.set_ylim( ( 0, 100 ) )

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/iolatency-new.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.0) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "iolatency-new.pdf" )

BarWidth = 0.18

DataFile = open( "iolatency-new.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Avg. I/O Latency\n(millisecs)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['hm', 'src', 'ts', 'wdev', 'rsrch', 'stg', 'usr', 'fiu-res', 'email', 'online', 'web', 'webusers'], ha="right", rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 3.5, 0.4 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.4', '0.8', '1.2', '1.6', '2.0', '2.4', '2.8', '3.2'], fontsize=7 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'

YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.18, YValues, BarWidth, edgecolor='black', color='white', hatch="", label="Regular SSD")


YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="LocalSSD")

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.18, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 3.7 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=1, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/iolatency.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "iolatency.pdf" )

BarWidth = 0.2

DataFile = open( "iolatency.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Avg. I/O Latency\n(millisecs)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['hm', 'src', 'ts', 'wdev', 'rsrch', 'stg', 'usr', 'fiu-res', 'email', 'online', 'web', 'webusers'],  rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 2.2, 0.3 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.3', '0.6', '0.9', '1.2', '1.5', '1.8', '2.1'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="Regular SSD")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.2, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 2.1 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/network.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.0) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "network.pdf" )

BarWidth = 0.2

DataFile = open( "network.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized\n Speedup', fontsize=7 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['SeqRead', 'SeqWrite', 'RanRead', 'RanWrite', 'PostMark', 'TPCC', 'TPCB', 'TATP'],  rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 1.5, 0.2 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.2', '0.4', '0.6', '0.8', '1.0', '1.2'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="Local Server")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.2, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="Remote Server" )

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="Remote Cloud")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.4 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/nocompression.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import sys
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(4.5,1.0) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "nocompression.pdf" )

BarWidth = 0.3

DataFile = open( "nocompression.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Data Retention\n Time (Days)', fontsize=7 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['hm', 'src', 'ts', 'wdev', 'rsrch', 'stg', 'usr', 'fio-res', 'email', 'online', 'web', 'webusers'], ha="right", rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 15, 3 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '3', '6', '9', '12', '15'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues+0.1, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="50% capacity used")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="80% capacity used" )
#
#YValues = map( float, Data[ 2 ].split() )
#Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color3, hatch="\\\\", label="Opt-Undo")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 15 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/recovery-new.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.0) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "recovery-new.pdf" )

BarWidth = 0.2

DataFile = open( "recovery-new.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Recovery Time\n(seconds)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['7ev3n', 'Cerber', 'CTB-Locker', 'CryptoFortress', 'CryptoWall', 'HydraCrypt', 'JigSaw', 'Locky', 'Marktub', 'Mobef', 'Petya', 'Stampado', 'TeslaCrypt'],  rotation=30, fontsize=8, ha="right")
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 72, 10 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '10', '20', '30', '40', '50', '60'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="FlashGuard")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.2, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 70 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/recovery.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "recovery.pdf" )

BarWidth = 0.2

DataFile = open( "recovery.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Recovery Time\n(seconds)', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['CTB-Locker', 'JigSaw', 'Maktub', '7ev3n', 'HydraCrypt', 'TeslaCrypt', 'Cerber', 'Stampado', 'Mobef', 'CryptoFortress', 'CryptoWall', 'Locky', 'Petya'],  rotation=30, fontsize=8, ha="right")
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 72, 10 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '10', '20', '30', '40', '50', '60'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="FlashGuard")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.2, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 70 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=2, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/speedup-new.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "speedup-new.pdf" )

BarWidth = 0.18

DataFile = open( "speedup-new.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized \nSpeedup', fontsize=7 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['SeqRead', 'SeqWrite', 'RanRead', 'RanWrite', 'PostMark', 'TPCC', 'TPCB', 'TATP'],  rotation=30, ha="right", fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 2.2, 0.25 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.25', '0.50', '0.75', '1.00', '1.25', '1.50', '1.75', '2.00'], fontsize=7 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.18, YValues, BarWidth, edgecolor='black', color='white', hatch="", label="Regular SSD")


YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="LocalSSD")

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.18, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD")


#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 2.1 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/speedup.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "speedup.pdf" )

BarWidth = 0.2

DataFile = open( "speedup.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized \nSpeedup', fontsize=7 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['SeqRead', 'SeqWrite', 'RanRead', 'RanWrite', 'PostMark', 'TPCC', 'TPCB', 'TATP'],  rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 2.2, 0.25 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.25', '0.50', '0.75', '1.00', '1.25', '1.50', '1.75', '2.00'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="LocalSSD")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.2, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 2.1 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/trimattack.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'

Figure = PyPlot.figure( figsize=(3,2) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "trimattack.pdf" )

BarWidth = 0.55

DataFile = open( "trimattack.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
#XValues = Numpy.arange( 1000 )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Recoverable \n\nData (%)', multialignment='center', fontsize=12 )
YLabel.set_position( (0.0, 0.5) )
YLabel.set_linespacing( 0.5 )

# XLabel = PyPlot.xlabel( '\nIndex Size (MB)' )
# XLabel.set_position( (0.5, 0.0) )
# XLabel.set_linespacing( 1.5 )

XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['0','','','','','5','','','','',
			'10','','','','','15','','','','',
			'20','','','','','25'
			], fontsize=12 )
Graph.xaxis.set_ticks_position( 'none' )
Graph.set_xlabel('Time (hours)', fontsize=14)
#Graph.set_xscale("log")


YTicks = Numpy.arange( 0, 110, 25 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '25', '50', '75', '100'], fontsize=10 )
Graph.yaxis.set_ticks_position( 'none' )


Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgrey', linestyle= 'solid')

#Graph.plot( XValues, YValues, '-or', lw=1, label="HDFS (Overall)" )
#
#YValues = map( float, Data[ 1 ].split() )
#Graph.plot( XValues, YValues, '-sb', lw=1, label="MapReduce (Overall)" )

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )
Graph.plot( XValues, YValues, '-r', lw=2, label="Timing Attack" )

XValues = Numpy.arange( len( Data[ 1 ].split() ) )
YValues = map( float, Data[ 1 ].split() )
Graph.plot( XValues, YValues, '--b', lw=2, label="Trimming Attack" )


#
#YValues = map( float, Data[ 4 ].split() )
#Graph.plot( XValues+0.25, YValues, '--dc', lw=3, label="log size=680B" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.plot( XValues+0.25, YValues, '--vm', lw=3, label="log size=1424B" )

# YValues = map( float, Data[ 6 ].split() )
# Graph.plot( XValues+0.25, YValues, '--.y', lw=3, label="mmap(75%-Optimized Page-mapped-FTL)" )

#Graph.legend(bbox_to_anchor=(1, 0), loc=4, prop={'size':14}, borderaxespad=0.2 )
lg = Graph.legend(loc="upper right", prop={'size':9}, ncol=1, borderaxespad=0.2)
lg.draw_frame(False)

#Graph.legend()

Graph.grid(b=True, which='minor')

Graph.set_xlim( ( BarWidth - 1, len(XValues) ) )
Graph.set_ylim( ( 0, 100 ) )

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/writeamp-new.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.0) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "writeamp-new.pdf" )

BarWidth = 0.18

DataFile = open( "writeamp-new.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized Write \nAmplification', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['hm', 'src', 'ts', 'wdev', 'rsrch', 'stg', 'usr', 'fio-res', 'email', 'online', 'web', 'webusers'], ha="right", rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 2.6, 0.25 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.25', '0.50', '0.75', '1.00', '1.25', '1.50', '1.75', '2.00', '2.25'], fontsize=7 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues-0.18, YValues, BarWidth, edgecolor='black', color='white', hatch="", label="Regular SSD")


YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="LocalSSD")

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.18, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 3 ].split() )
Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD")


#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 2.4 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/writeamp.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os
from operator import truediv

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'
PlotLib.rcParams['hatch.linewidth'] = 0.5


Figure = PyPlot.figure( figsize=(5.2,1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "writeamp.pdf" )

BarWidth = 0.2

DataFile = open( "writeamp.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Normalized Write \nAmplification', fontsize=8 )
#YLabel.set_position( (0.0, 1.0) )
#YLabel.set_linespacing( 0.5 )


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['hm', 'src', 'ts', 'wdev', 'rsrch', 'stg', 'usr', 'fio-res', 'email', 'online', 'web', 'webusers'],  rotation=30, fontsize=8)
Graph.xaxis.set_ticks_position( 'none' )
Graph.tick_params(pad=0)
#YLabel.set_linespacing( 0.5 )
#Graph.set_xlabel( 'Comparison Schemes')



YTicks = Numpy.arange( 0, 1.9, 0.2 )
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '0.2', '0.4', '0.6', '0.8', '1.0', '1.2', '1.4', '1.6'], fontsize=8 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


YValues = map( float, Data[ 0 ].split() )
Graph.bar( XValues, YValues, BarWidth, edgecolor='black', color=color1, hatch="", label="Regular SSD")

YValues = map( float, Data[ 1 ].split() )
Graph.bar( XValues+0.2, YValues, BarWidth, edgecolor='black', color=color3, hatch="--", label="LocalSSD+Compression" )

YValues = map( float, Data[ 2 ].split() )
Graph.bar( XValues+0.4, YValues, BarWidth, edgecolor='black', color=color2, hatch="\\\\", label="RSSD")
#
#YValues = map( float, Data[ 3 ].split() )
#Graph.bar( XValues+0.12, YValues, BarWidth, edgecolor='black', color=color4, hatch="////", label="OSP" )
#
#YValues = map( float, Data[ 4 ].split() )
#Graph.bar( XValues+0.24, YValues, BarWidth, edgecolor='black', color='lightpink', hatch="",  label="LSM" )
#
#YValues = map( float, Data[ 5 ].split() )
#Graph.bar( XValues+0.36, YValues, BarWidth, edgecolor='black', color='', hatch="--", label="HOOP" )

Graph.set_xlim( ( BarWidth-1, len(XValues)) )
Graph.set_ylim( ( 0, 1.6 ) )

#Graph.text(2, -75000, '(c) Audio', fontsize=14)


lg=Graph.legend(prop={'size':8}, ncol=3, loc=2, borderaxespad=0.)
lg.draw_frame(False)

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()

